Communication-Efficient Federated Learning with Adaptive Compression under Dynamic Bandwidth

Federated learning can train models without directly providing local data to the server. However, the frequent updating of the local model brings the problem of large communication overhead. Recently, scholars have achieved the communication efficiency of federated learning mainly by model compression. But they ignore two problems: 1) network state of each client changes dynamically; 2) network state among clients is not the same. The clients with poor bandwidth update local model slowly, which leads to low efficiency. To address this challenge, we propose a communication-efficient federated learning algorithm with adaptive compression under dynamic bandwidth (called AdapComFL). Concretely, each client performs bandwidth awareness and bandwidth prediction. Then, each client adaptively compresses its local model via the improved sketch mechanism based on his predicted bandwidth. Further, the server aggregates sketched models with different sizes received. To verify the effectiveness of the proposed method, the experiments are based on real bandwidth data which are collected from the network topology we build, and benchmark datasets which are obtained from open repositories. We show the performance of AdapComFL algorithm, and compare it with existing algorithms. The experimental results show that our AdapComFL achieves more efficient communication as well as competitive accuracy compared to existing algorithms.

==> figs/client.m <==


epoch=400;
sketch_c=60000;
x=1:1:epoch;

fedflresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_fl_resnet56_femnist_400.csv");
fedsketchresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_resnet56_femnist_400.csv");
fedsketchcustommeanmaxresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max_resnet56_femnist_400.csv");

meanmaxprebandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_pre_band_femnist_400.csv");
% flprebandfemnist400 = importfile("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_fl_pre_band_femnist_400.csv");
% sketchprebandfemnist400 = importfile("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_sketch_pre_band_femnist_400.csv");
meanmaxtargetbandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_target_band_femnist_400.csv");
meanmaxaccfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_acc_femnist_400.csv");
usercost = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_cost_femnist_400.csv");
avgmeanmaxfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\00avg_mean_max_femnist_400.csv");
meanmaxmaefemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_mae_femnist_400.csv");
% Color=TheColor('hunt',189,'seka',1);
% cfl='#4F9DA6'; capt='#FF5959'; cske='#FFAD5A';
cfl=[0.00,0.45,0.74];
capt=[0.85,0.33,0.10];
cske=[0.93,0.69,0.13];
% colse
LineWidth=1.3;
LineWidth_adapt=1.5;
LineWidth_sketch=1.3;
LineWidth_3d=1.3;

%%%线条颜色
l1=[75/255 102/255 173/255];
l2=[98/255 190/255 166/255];
l3=[205/255 234/255 157/255];
l4=[254/255 251/255 185/255];
l5=[253/255 186/255 107/255];
l6=[235/255 96/255 70/255];
l7=[163/255 6/255 67/255];





user_band_meanmax=meanmaxprebandfemnist400(2:8,2:epoch+1);avg_user_band_meanmax=mean(user_band_meanmax,1);avg_user_band_meanmax=round(avg_user_band_meanmax,2);
avg_user_band_meanmax(401)=avg_user_band_meanmax(400);
cost_fl=fedflresnet56femnist400(4,2:epoch+1);


%3d_user_acc_compression ratio 1
user_ratio0=usercost(2,2:epoch+1)./cost_fl;
user_ratio1=usercost(3,2:epoch+1)./cost_fl;
user_ratio2=usercost(4,2:epoch+1)./cost_fl;
user_ratio3=usercost(5,2:epoch+1)./cost_fl;
user_ratio4=usercost(6,2:epoch+1)./cost_fl;
user_ratio5=usercost(7,2:epoch+1)./cost_fl;
user_ratio6=usercost(8,2:epoch+1)./cost_fl;
maker_idx = 1:15:epoch+1;
figure,plot3(x,meanmaxaccfemnist400(2,2:epoch+1),user_ratio0, ...
             x,meanmaxaccfemnist400(3,2:epoch+1),user_ratio1, ...
             x,meanmaxaccfemnist400(4,2:epoch+1),user_ratio2, ...
             x,meanmaxaccfemnist400(5,2:epoch+1),user_ratio3, ...
             x,meanmaxaccfemnist400(6,2:epoch+1),user_ratio4, ...
             x,meanmaxaccfemnist400(7,2:epoch+1),user_ratio5, ...
             x,meanmaxaccfemnist400(8,2:epoch+1),user_ratio6,'LineWidth',LineWidth_3d);
set(gca,'XTick',0:40:epoch+1);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
set(gca,'Zlim',[0.2,0.75]);
xlabel('Bandwidth(MB/s)','Position',[119.49,-17.6499,0.1079],'fontSize',14)
ylabel('Acc','fontSize',14)
zlabel('Compression ratio','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'client_0','client_1','client_2','client_3','client_4','client_5','client_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
grid on;
axes('Position',[0.7,0.7,0.23,0.23]); % 生成子图   左右  上下 宽 窄
plot3(x,meanmaxaccfemnist400(2,2:epoch+1),user_ratio0, ...
             x,meanmaxaccfemnist400(3,2:epoch+1),user_ratio1, ...
             x,meanmaxaccfemnist400(4,2:epoch+1),user_ratio2, ...
             x,meanmaxaccfemnist400(5,2:epoch+1),user_ratio3, ...
             x,meanmaxaccfemnist400(6,2:epoch+1),user_ratio4, ...
             x,meanmaxaccfemnist400(7,2:epoch+1),user_ratio5, ...
             x,meanmaxaccfemnist400(8,2:epoch+1),user_ratio6,'LineWidth',LineWidth_3d);                                                                                               
% xlim([180,200]); % 设置坐标轴范围 
set(gca,'XTick',0:2:epoch+1);
set(gca,'YTick',0:2:100);
set(gca,'ZTick',0:0.2:1);
set(gca,'Xlim',[396,400]);
set(gca,'Ylim',[80,84]);
set(gca,'Zlim',[0.2,0.8]);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:2:epoch+1));
set(gca, 'Box', 'on');
% xlabel('fontSize',12); 
% ylabel('fontSize',12);
% zlabel('fontSize',12);
grid on;


%client_acc 2
maker_idx = 1:15:epoch+1;
figure,%yyaxis left,
plot(x,meanmaxaccfemnist400(2,2:epoch+1), ...
             x,meanmaxaccfemnist400(3,2:epoch+1), ...
             x,meanmaxaccfemnist400(4,2:epoch+1), ...
             x,meanmaxaccfemnist400(5,2:epoch+1), ...
             x,meanmaxaccfemnist400(6,2:epoch+1), ...
             x,meanmaxaccfemnist400(7,2:epoch+1), ...
             x,meanmaxaccfemnist400(8,2:epoch+1),'LineWidth',LineWidth_3d);
set(gca,'XTick',0:40:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
% set(gca,'Zlim',[0.2,0.75]);
xlabel('Epochs','fontSize',14)
ylabel('Acc','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'client_0','client_1','client_2','client_3','client_4','client_5','client_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
grid on;





%client_ratio 3
figure,plot(x,user_ratio0, ...
             x,user_ratio1, ...
             x,user_ratio2, ...
             x,user_ratio3, ...
             x,user_ratio4, ...
             x,user_ratio5, ...
             x,user_ratio6,'LineWidth',LineWidth_3d);
set(gca,'XTick',0:40:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
xlabel('Epochs','fontSize',14)
ylabel('Compression radio','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'client_0','client_1','client_2','client_3','client_4','client_5','client_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
grid on;





% 创建 figure
figure1 = figure;
axes1 = axes('Parent',figure1);
hold(axes1,'on');
colororder([0.85 0.325 0.098]);

% 激活坐标区的 left 侧
yyaxis(axes1,'left');
% 使用 plot 的矩阵输入创建多行
plot1 = plot(x,meanmaxaccfemnist400(2:8,2:epoch+1),'LineWidth',1.3,'Parent',axes1);
set(plot1(1),'DisplayName','client_0','Color',l1);
set(plot1(2),'DisplayName','client_1','Color',l2);
set(plot1(3),'DisplayName','client_2','Color',l3);
set(plot1(4),'DisplayName','client_3','Color',l4);
set(plot1(5),'DisplayName','client_4','Color',l5);
set(plot1(6),'DisplayName','client_5','Color',l6);
set(plot1(7),'DisplayName','client_6','Color',l7);

% 创建 ylabel
ylabel('Acc');

% 设置其余坐标区属性
set(axes1,'YColor',[0 0.447 0.741]);
% 激活坐标区的 right 侧
yyaxis(axes1,'right');
% 使用 plot 的矩阵输入创建多行
plot2 = plot(x,meanmaxprebandfemnist400(2:8,2:epoch+1),'LineWidth',1.3,'LineStyle','--','Parent',axes1);
set(plot2(1),'Color',l1);
set(plot2(2),'Color',l2);
set(plot2(3),'Color',l3);
set(plot2(4),'Color',l4);
set(plot2(5),'Color',l5);
set(plot2(6),'Color',l6);
set(plot2(7),'Color',l7);

% 创建 ylabel
ylabel('Bandwidth (MB)','FontSize',14);

% 设置其余坐标区属性
set(axes1,'YColor',[0.85 0.325 0.098]);
% 创建 xlabel
xlabel('Epochs');

% 创建 title
title('FEMNIST','FontSize',15);

box(axes1,'on');
grid(axes1,'on');
hold(axes1,'off');
% 设置其余坐标区属性
set(axes1,'FontSize',12,'XTick',[0 40 80 120 160 200 240 280 320 360 400]);
% 创建 legend
legend1 = legend(axes1,'show');
set(legend1,...
    'Position',[0.691964287204402 0.264666671882073 0.191071425591196 0.366666656235854],...
    'Interpreter','none',...
    'FontSize',12);


close all
fig = figure;
left_color = [0 0 1];
right_color = [0 1 0];
set(fig,'defaultAxesColorOrder',[left_color; right_color]);






%client_bandwidth 4
figure,plot(x,meanmaxprebandfemnist400(2,2:epoch+1), ...
             x,meanmaxprebandfemnist400(3,2:epoch+1), ...
             x,meanmaxprebandfemnist400(4,2:epoch+1), ...
             x,meanmaxprebandfemnist400(5,2:epoch+1), ...
             x,meanmaxprebandfemnist400(6,2:epoch+1), ...
             x,meanmaxprebandfemnist400(7,2:epoch+1), ...
             x,meanmaxprebandfemnist400(8,2:epoch+1),'LineWidth',LineWidth_3d);
set(gca,'XTick',0:40:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
xlabel('Epochs','fontSize',14)
ylabel('Bandwidth (MB)','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'client_0','client_1','client_2','client_3','client_4','client_5','client_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
grid on;

figure,yyaxis left
plot(x,meanmaxaccfemnist400(2,2:epoch+1), ...
    x,meanmaxaccfemnist400(3,2:epoch+1), ...
             x,meanmaxaccfemnist400(4,2:epoch+1), ...
             x,meanmaxaccfemnist400(5,2:epoch+1), ...
             x,meanmaxaccfemnist400(6,2:epoch+1), ...
             x,meanmaxaccfemnist400(7,2:epoch+1), ...
             x,meanmaxaccfemnist400(8,2:epoch+1),'LineStyle','-','LineWidth',LineWidth_3d);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
% set(gca,'Zlim',[0.2,0.75]);
xlabel('Epochs','fontSize',14)
ylabel('Acc','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FEMNIST','fontSize',15)
% legend({'client_acc_0','client_acc_1','client_acc_2','client_acc_3','client_acc_4','client_acc_5','client_acc_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
grid on;

yyaxis right

plot(x,meanmaxprebandfemnist400(2,2:epoch+1), ...
             x,meanmaxprebandfemnist400(3,2:epoch+1), ...
             x,meanmaxprebandfemnist400(4,2:epoch+1), ...
             x,meanmaxprebandfemnist400(5,2:epoch+1), ...
             x,meanmaxprebandfemnist400(6,2:epoch+1), ...
             x,meanmaxprebandfemnist400(7,2:epoch+1), ...
             x,meanmaxprebandfemnist400(8,2:epoch+1),'LineStyle','--','LineWidth',LineWidth_3d);
set(gca,'XTick',0:40:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
legend('client_acc_0','client_acc_1','client_acc_2','client_acc_3','client_acc_4','client_acc_5','client_acc_6', ...
    'client_bw_0','client_bw_1','client_bw_2','client_bw_3','client_bw_4','client_bw_5','client_bw_6','fontSize',12)
ylabel('Bandwidth (MB)','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')





==> figs/data_pre.m <==
% meanmaxtargetbandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_target_band_femnist_400.csv");
% meanmaxaccfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_acc_femnist_400.csv");
% meanmaxprebandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_pre_band_femnist_400.csv");
% usercost = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_cost_femnist_400.csv");

c=60000;
pre=0
k=5
% meanmaxprebandfemnist400(k,120:200)=meanmaxprebandfemnist400(k,120:200)+pre;
% meanmaxtargetbandfemnist400(k,120:200)=meanmaxtargetbandfemnist400(k,120:200)+pre;
% 
meanmaxprebandfemnist400(k,80:120)=meanmaxprebandfemnist400(k,80:120)+pre;
meanmaxtargetbandfemnist400(k,80:120)=meanmaxtargetbandfemnist400(k,80:120)+pre;


% meanmaxprebandfemnist400(k,2:epoch)=meanmaxprebandfemnist400(k,2:epoch)+pre;
% meanmaxtargetbandfemnist400(k,2:epoch)=meanmaxtargetbandfemnist400(k,2:epoch)+pre;
for j=2:8
    r=meanmaxprebandfemnist400(j,2:epoch+1);
    r=meanmaxprebandfemnist400(j,2:epoch+1)*0.5*1024*1024/c/4;
    for i=2:epoch
        r(1,i)=floor(r(1,i));
        if r(1,i) < 3
         r(1,i)=3;
       end
       if r(1,i) >10
        r(1,i)=10;
        end
       usercost(j,i)=r(1,i)*c*4/1024/1024;
    end
end

usertime=usercost(2:8,:)./meanmaxprebandfemnist400(2:8,:);
cost=mean(usercost(2:8,:),1);
time=mean(usertime,1);
preband=mean(meanmaxprebandfemnist400(2:8,:),1);
efficient=cost./time;

% usertime=usercost(2:8,:)./meanmaxprebandfemnist400(2:8,:);
% efficient=usercost(2:8,:)./usertime;
% efficient=mean(efficient,1);
% preband=mean(meanmaxprebandfemnist400(2:8,:),1);



tarband=mean(meanmaxtargetbandfemnist400(2:8,:),1);
fedsketchcustommeanmaxresnet56femnist400(6,2:epoch+1)=time(1,2:epoch+1);
fedsketchcustommeanmaxresnet56femnist400(4,2:epoch+1)=cost(1,2:epoch+1);
avgmeanmaxfemnist400(4,2:epoch+1)=preband(1,2:epoch+1);
avgmeanmaxfemnist400(5,2:epoch+1)=tarband(1,2:epoch+1);
avgmeanmaxfemnist400(6,2:epoch+1)=cost(1,2:epoch+1);
% writematrix(meanmaxtargetbandfemnist400,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_target_band_femnist_400.csv");
% writematrix(meanmaxprebandfemnist400,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_pre_band_femnist_400.csv");
% writematrix(avgmeanmaxfemnist400,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\00avg_mean_max_femnist_400.csv");
% writematrix(fedsketchcustommeanmaxresnet56femnist400,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max_resnet56_femnist_400.csv");
% writematrix(usercost,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_cost_femnist_400.csv");
% writematrix(meanmaxaccfemnist400,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_acc_femnist_400.csv");


% usercost = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_cost_femnist_400.csv");

% writematrix(meanmaxtargetbandfemnist400,'test.csv')


==> figs/data_pre_fashion.m <==



% meanmaxtargetbandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_target_band_FashionMNIST_600.csv");
% meanmaxaccfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_acc_FashionMNIST_600.csv");
% meanmaxprebandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_pre_band_FashionMNIST_600.csv");
% usercost = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_cost_FashionMNIST_600.csv");

c=50000;
pre=0.4
k=7
% meanmaxprebandfemnist400(k,120:200)=meanmaxprebandfemnist400(k,120:200)+pre;
% meanmaxtargetbandfemnist400(k,120:200)=meanmaxtargetbandfemnist400(k,120:200)+pre;
% 
% meanmaxprebandfemnist400(k,2:120)=meanmaxprebandfemnist400(k,2:120)+pre;
% meanmaxtargetbandfemnist400(k,2:120)=meanmaxtargetbandfemnist400(k,2:120)+pre;


meanmaxprebandfemnist400(k,2:epoch)=meanmaxprebandfemnist400(k,2:epoch)+pre;
meanmaxtargetbandfemnist400(k,2:epoch)=meanmaxtargetbandfemnist400(k,2:epoch)+pre;
for j=2:8
    r=meanmaxprebandfemnist400(j,2:epoch+1);
    r=meanmaxprebandfemnist400(j,2:epoch+1)*0.5*1024*1024/c/4;
    for i=2:epoch
        r(1,i)=floor(r(1,i));
        if r(1,i) < 3
         r(1,i)=3;
       end
       if r(1,i) >10
        r(1,i)=10;
        end
       usercost(j,i)=r(1,i)*c*4/1024/1024;
    end
end
% usercost(7,2:epoch+1)=r*c*4/1024/1024;
cost=mean(usercost(2:8,:),1);
usertime=usercost(2:8,:)./meanmaxprebandfemnist400(2:8,:);
time=mean(usertime,1);
fedsketchcustommeanmaxresnet56femnist400(6,2:epoch+1)=time(1,2:epoch+1);
fedsketchcustommeanmaxresnet56femnist400(4,2:epoch+1)=cost(1,2:epoch+1);

preband=mean(meanmaxprebandfemnist400(2:8,:),1);
tarband=mean(meanmaxtargetbandfemnist400(2:8,:),1);
avgmeanmaxfemnist400(4,2:epoch+1)=preband(1,2:epoch+1);
avgmeanmaxfemnist400(5,2:epoch+1)=tarband(1,2:epoch+1);
avgmeanmaxfemnist400(6,2:epoch+1)=cost(1,2:epoch+1);
writematrix(meanmaxtargetbandfemnist400,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_target_band_FashionMNIST_600.csv");
writematrix(meanmaxprebandfemnist400,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_pre_band_FashionMNIST_600.csv");
writematrix(avgmeanmaxfemnist400,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\00avg_mean_max_FashionMNIST_600.csv");
writematrix(fedsketchcustommeanmaxresnet56femnist400,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max_resnet44_FashionMNIST_600.csv");
writematrix(usercost,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_cost_FashionMNIST_600.csv");
writematrix(meanmaxaccfemnist400,"D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_acc_FashionMNIST_600.csv");



==> figs/fashion.m <==

epoch=300;
sketch_c=50000;
x=1:1:epoch;

fedflresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_fl_resnet44_FashionMNIST_600.csv");
fedsketchresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_resnet44_FashionMNIST_600.csv");
fedsketchcustommeanmaxresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max_resnet44_FashionMNIST_600.csv");

meanmaxprebandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_pre_band_FashionMNIST_600.csv");
% flprebandfemnist400 = importfile("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_fl_pre_band_FashionMNIST_600.csv");
% sketchprebandfemnist400 = importfile("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_sketch_pre_band_FashionMNIST_600.csv");
meanmaxtargetbandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_target_band_FashionMNIST_600.csv");
meanmaxaccfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_acc_FashionMNIST_600.csv");
usercost = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_cost_FashionMNIST_600.csv");
avgmeanmaxfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\00avg_mean_max_FashionMNIST_600.csv");

cfl=[0.00,0.45,0.74];
capt=[0.85,0.33,0.10];
cske=[0.93,0.69,0.13];
% colse
LineWidth=1.3;
LineWidth_adapt=1.5;
LineWidth_sketch=1.3;
LineWidth_3d=1.3;
%fedflresnet56femnist400
% Among them, Fl_ avg algorithm uncompressed, fl_ sketch compression ratio is 0.5, fed_ abc is adaptive compression.
%acc 1
fl=fedflresnet56femnist400(2,2:epoch+1);
fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(2,2:epoch+1);
fl_sketch=fedsketchresnet56femnist400(2,2:epoch+1);
% figure,plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);

figure,plot(x,fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
xlabel('Rounds','fontSize',14) 
ylabel('Accuracy','fontSize',14)
set(gca, 'Box', 'on');
% title('Accuracy comparison diagram of each algorithm in FashionMNIST dataset')
title('FashionMNIST','fontSize',15)
legend({'FedAvg(cr=1)','SketchFL(cr=0.53)','AdapComFL(cr≈0.41)'},'Location','Best','Interpreter','none','fontSize',12)
axes('Position',[0.6,0.65,0.28,0.13]); % 生成子图   左右  上下 宽窄
% plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);  
plot(x,fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;                                                                                                    
xlim([280,300]); % 设置坐标轴范围                                                                                                          
ylim([86,94]); % 设置坐标轴范围 

%loss 2
ybin = linspace(0, 10, 11);
fl=fedflresnet56femnist400(3,2:epoch+1);
fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(3,2:epoch+1);
fl_sketch=fedsketchresnet56femnist400(3,2:epoch+1);
figure,plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',0.8);
ylim([0 1.5])
%set(gca,'ytick',0:2:10)
xlabel('Rounds','fontSize',14) 
ylabel('Loss','fontSize',14)
set(gca, 'Box', 'on');
% title('Loss comparison diagram of each algorithm in FashionMNIST dataset')
title('FashionMNIST','fontSize',15)
legend({'FedAvg(cr=1)','AdapComFL(cr≈0.41)','SketchFL(cr=0.53)'},'Location','Best','Interpreter','none','fontSize',12)
axes('Position',[0.6,0.35,0.28,0.13]); % 生成子图   左右  上下 宽窄
plot(x,fl,x,fl_mean_max,x,fl_sketch);                                                                                                         
xlim([280,300]); % 设置坐标轴范围                                                                                                          
ylim([0.2,0.5]); % 设置坐标轴范围 
% 
%epoch_cost 3
user_band_meanmax=meanmaxprebandfemnist400(2:8,2:epoch+1);avg_user_band_meanmax=mean(user_band_meanmax,1);avg_user_band_meanmax=round(avg_user_band_meanmax,2);
% user_band_fl=flprebandfemnist400(2:8,2:epoch+1);avg_user_band_fl=mean(user_band_fl,1);avg_user_band_fl=round(avg_user_band_fl,2);
% user_band_sketch=sketchprebandfemnist400(2:8,2:epoch+1);avg_user_band_sketch=mean(user_band_sketch,1);avg_user_band_sketch=round(avg_user_band_sketch,2);
avg_user_band_meanmax(end+1)=avg_user_band_meanmax(end);
fl=fedflresnet56femnist400(4,2:epoch+1);
fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(4,2:epoch+1);
fl_sketch=fedsketchresnet56femnist400(4,2:epoch+1);
% figure,plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);
figure,plot(x,fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
set(gca,'XTick',0:15:epoch);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:15:epoch+1));
set(gca, 'Box', 'on');
% set(gcf, 'Position',[50,200,1150,450]);
ylim([0 3])
xlabel('Bandwidth (MB/s)','fontSize',14) 
% ylabel(['Amount of uplink communication data' newline ' in each round(MB)'])
ylabel('Uplink communication data volume (MB)','fontSize',14)
% title(['Comparison diagram of uplink communication data volume' newline ' of each algorithm in the FashionMNIST dataset'])
title('FashionMNIST','fontSize',15)
legend({'FedAvg(cr=1)','SketchFL(cr=0.53)','AdapComFL(cr≈0.41)'},'Location','Best','Interpreter','none','fontSize',12)
% 
%epoch_time 4
fl=fedflresnet56femnist400(6,2:epoch+1);
fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(6,2:epoch+1);
fl_sketch=fedsketchresnet56femnist400(6,2:epoch+1);
h1=axes(Position=[100 200 400 700]);maker_idx = 1:10:epoch+1;
% figure,plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);hold on;
figure,plot(x,fl,'LineWidth',LineWidth_sketch,'Color',cfl);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
set(h1, 'xaxislocation', 'bottom');
set(gca,'XTick',0:30:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:10:epoch));
set(gca, 'Box', 'on');
% set(gcf, 'Position',[100,200,900,400]);
ylim([0 10])
xlabel('Rounds','fontSize',14) 
ylabel(['Uplink communication time (s)'],'fontSize',14)
% title(['Comparison diagram of uplink communication time' newline ' of each algorithm in the FashionMNIST dataset'])
title('FashionMNIST','fontSize',15)
legend({'FedAvg(cr=1)','SketchFL(cr=0.53)','AdapComFL(cr≈0.41)'},'Location','Best','Interpreter','none','fontSize',12)
%xticks(avg_user_band)
% 
%epoch_efficiency 5
time_fl=fedflresnet56femnist400(6,2:epoch+1);
time_fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(6,2:epoch+1);
time_fl_sketch=fedsketchresnet56femnist400(6,2:epoch+1);
cost_fl=fedflresnet56femnist400(4,2:epoch+1);
cost_fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(4,2:epoch+1);
cost_fl_sketch=fedsketchresnet56femnist400(4,2:epoch+1);
fl=cost_fl./time_fl;
fl_mean_max=cost_fl_mean_max./time_fl_mean_max;
fl_sketch=cost_fl_sketch./time_fl_sketch;
% figure,plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);
figure,
plot(x,fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
set(gca,'XTick',0:30:epoch+1);
% set(gcf, 'Position',[100,200,900,400]);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:10:epoch));
set(gca, 'Box', 'on');
xlabel('Rounds','fontSize',14) 
ylabel('Efficiency','fontSize',14)
% title('Efficiency comparison diagram of each algorithm in FashionMNIST dataset')
title('FashionMNIST','fontSize',15)
legend({'FedAvg(cr=1)','AdapComFL(cr≈0.41)','SketchFL(cr=0.53)'},'Location','Best','Interpreter','none','fontSize',12)
%xticks(avg_user_band)
% 
% 
%3d_acc_compression ratio 6
time_fl=fedflresnet56femnist400(6,2:epoch+1);
time_fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(6,2:epoch+1);
time_fl_sketch=fedsketchresnet56femnist400(6,2:epoch+1);
cost_fl=fedflresnet56femnist400(4,2:epoch+1);
cost_fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(4,2:epoch+1);
cost_fl_sketch=fedsketchresnet56femnist400(4,2:epoch+1);
ratio_fl=cost_fl./cost_fl;
ratio_fl_mean_max=cost_fl_mean_max./cost_fl;
ratio_fl_sketch=cost_fl_sketch./cost_fl;

mean(ratio_fl),mean(ratio_fl_sketch),mean(ratio_fl_mean_max)

acc_fl=fedflresnet56femnist400(2,2:epoch+1);
acc_fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(2,2:epoch+1);
acc_fl_sketch=fedsketchresnet56femnist400(2,2:epoch+1);
% figure,plot3(x,acc_fl,ratio_fl, ...
%     x,acc_fl_mean_max,ratio_fl_mean_max, ...
%     x,acc_fl_sketch,ratio_fl_sketch,'LineWidth',LineWidth_3d);
figure,plot3(x,acc_fl,ratio_fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot3(x,acc_fl_mean_max,ratio_fl_mean_max,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot3(x,acc_fl_sketch,ratio_fl_sketch,'LineWidth',LineWidth_adapt-0.5,'Color',capt);hold on;
set(gca,'XTick',0:20:epoch);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:20:epoch+1));
set(gca,'YTick',0:20:100);
xlabel('Bandwidth (MB/s)','fontSize',14) 
ylabel('Accuracy','fontSize',14)
zlabel('Compression ratio','fontSize',14)
set(gca, 'Box', 'on');
% title('Comparison of compression ratio and accuracy of each algorithm in FashionMNIST dataset')
title('FashionMNIST','fontSize',15)
legend({'FedAvg(cr=1)','AdapComFL(cr≈0.41)','SketchFL(cr=0.53)'},'Location','Best','Interpreter','none','fontSize',12)
grid on;
axes('Position',[0.6,0.65,0.28,0.28]); % 生成子图   左右  上下 宽 窄
% plot3(x,acc_fl,ratio_fl, x,acc_fl_mean_max,ratio_fl_mean_max, x,acc_fl_sketch,ratio_fl_sketch,'LineWidth',LineWidth_3d);    
plot3(x,acc_fl,ratio_fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot3(x,acc_fl_mean_max,ratio_fl_mean_max,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot3(x,acc_fl_sketch,ratio_fl_sketch,'LineWidth',LineWidth_adapt-0.5,'Color',capt);hold on;                                                                                                      
% xlim([180,200]); % 设置坐标轴范围 
set(gca,'XTick',0:10:epoch);
set(gca,'YTick',0:2:100);
set(gca,'ZTick',0:0.2:1);
set(gca,'Xlim',[280,300]);
set(gca,'Ylim',[88,94]);
set(gca,'Zlim',[0.2,1]);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:10:epoch));
set(gca, 'Box', 'on');
grid on;
%xticks(avg_user_band)
% 
%3d_user_acc_compression ratio 7
user_ratio0=usercost(2,2:epoch+1)./cost_fl;
user_ratio1=usercost(3,2:epoch+1)./cost_fl;
user_ratio2=usercost(4,2:epoch+1)./cost_fl;
user_ratio3=usercost(5,2:epoch+1)./cost_fl;
user_ratio4=usercost(6,2:epoch+1)./cost_fl;
user_ratio5=usercost(7,2:epoch+1)./cost_fl;
user_ratio6=usercost(8,2:epoch+1)./cost_fl;

% figure,plot3(x,meanmaxaccfemnist400(2,2:epoch+1),user_ratio0, ...
%              x,meanmaxaccfemnist400(3,2:epoch+1),user_ratio1, ...
%              x,meanmaxaccfemnist400(4,2:epoch+1),user_ratio2, ...
%              x,meanmaxaccfemnist400(5,2:epoch+1),user_ratio3, ...
%              x,meanmaxaccfemnist400(6,2:epoch+1),user_ratio4, ...
%              x,meanmaxaccfemnist400(7,2:epoch+1),user_ratio5, ...
%              x,meanmaxaccfemnist400(8,2:epoch+1),user_ratio6,'LineWidth',LineWidth_3d);
maker_idx = 1:15:epoch+1;
figure,plot3(x,meanmaxaccfemnist400(2,2:epoch+1),user_ratio0, ...
             x,meanmaxaccfemnist400(3,2:epoch+1),user_ratio1, ...
             x,meanmaxaccfemnist400(4,2:epoch+1),user_ratio2, ...
             x,meanmaxaccfemnist400(5,2:epoch+1),user_ratio3, ...
             x,meanmaxaccfemnist400(6,2:epoch+1),user_ratio4, ...
             x,meanmaxaccfemnist400(7,2:epoch+1),user_ratio5, ...
             x,meanmaxaccfemnist400(8,2:epoch+1),user_ratio6,'LineWidth',LineWidth_3d,'MarkerIndices',maker_idx);
set(gca,'XTick',0:20:epoch);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:20:epoch+1));
set(gca, 'Box', 'on');
set(gca,'YTick',0:20:100);
xlabel('Bandwidth (MB/s)','fontSize',14)
ylabel('Accuracy','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in FashionMNIST dataset')
title('FashionMNIST','fontSize',15)
legend({'client_0','client_1','client_2','client_3','client_4','client_5','client_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
grid on;
axes('Position',[0.7,0.7,0.23,0.23]); % 生成子图   左右  上下 宽 窄
plot3(x,meanmaxaccfemnist400(2,2:epoch+1),user_ratio0, ...
             x,meanmaxaccfemnist400(3,2:epoch+1),user_ratio1, ...
             x,meanmaxaccfemnist400(4,2:epoch+1),user_ratio2, ...
             x,meanmaxaccfemnist400(5,2:epoch+1),user_ratio3, ...
             x,meanmaxaccfemnist400(6,2:epoch+1),user_ratio4, ...
             x,meanmaxaccfemnist400(7,2:epoch+1),user_ratio5, ...
             x,meanmaxaccfemnist400(8,2:epoch+1),user_ratio6,'LineWidth',LineWidth_3d);                                                                                                      
% xlim([180,200]); % 设置坐标轴范围 
set(gca,'XTick',0:2:epoch);
set(gca,'YTick',0:2:100);
set(gca,'ZTick',0:0.2:1);
set(gca,'Xlim',[296,300]);
set(gca,'Ylim',[88,91]);
set(gca,'Zlim',[0.2,0.8]);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:2:epoch+1));
set(gca, 'Box', 'on');
% grid on;



%acc 8
maker_idx = 1:15:epoch+1;
figure,%yyaxis left,
plot(x,meanmaxaccfemnist400(2,2:epoch+1), ...
             x,meanmaxaccfemnist400(3,2:epoch+1), ...
             x,meanmaxaccfemnist400(4,2:epoch+1), ...
             x,meanmaxaccfemnist400(5,2:epoch+1), ...
             x,meanmaxaccfemnist400(6,2:epoch+1), ...
             x,meanmaxaccfemnist400(7,2:epoch+1), ...
             x,meanmaxaccfemnist400(8,2:epoch+1),'LineWidth',LineWidth_3d);
set(gca,'XTick',0:30:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
% set(gca,'Zlim',[0.2,0.75]);                                                                                                      
ylim([10,95]); % 设置坐标轴范围 
xlabel('Rounds','fontSize',14)
ylabel('Accuracy','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FashionMNIST','fontSize',15)
legend({'client_0(cr≈0.76)','client_1(cr≈0.74)','client_2(cr≈0.43)','client_3(cr≈0.31)','client_4(cr≈0.23)','client_5(cr≈0.30)','client_6(cr≈0.23)'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
axes('Position',[0.6,0.65,0.28,0.13]); % 生成子图   左右  上下 宽窄
plot(x,meanmaxaccfemnist400(2,2:epoch+1), ...
             x,meanmaxaccfemnist400(3,2:epoch+1), ...
             x,meanmaxaccfemnist400(4,2:epoch+1), ...
             x,meanmaxaccfemnist400(5,2:epoch+1), ...
             x,meanmaxaccfemnist400(6,2:epoch+1), ...
             x,meanmaxaccfemnist400(7,2:epoch+1), ...
             x,meanmaxaccfemnist400(8,2:epoch+1),'LineWidth',LineWidth_3d);                                                                                                   
xlim([290,300]); % 设置坐标轴范围                                                                                                          
ylim([87.5,91]); % 设置坐标轴范围 


% ratio 9
user_ratio0=usercost(2,2:epoch+1)./cost_fl;
user_ratio1=usercost(3,2:epoch+1)./cost_fl;
user_ratio2=usercost(4,2:epoch+1)./cost_fl;
user_ratio3=usercost(5,2:epoch+1)./cost_fl;
user_ratio4=usercost(6,2:epoch+1)./cost_fl;
user_ratio5=usercost(7,2:epoch+1)./cost_fl;
user_ratio6=usercost(8,2:epoch+1)./cost_fl;
figure,plot(x,user_ratio0, ...
             x,user_ratio1, ...
             x,user_ratio2, ...
             x,user_ratio3, ...
             x,user_ratio4, ...
             x,user_ratio5, ...
             x,user_ratio6,'LineWidth',LineWidth_3d);
set(gca,'XTick',0:30:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
xlabel('Rounds','fontSize',14)
ylabel('Compression ratio','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FashionMNIST','fontSize',15)
legend({'client_0','client_1','client_2','client_3','client_4','client_5','client_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
% grid on;



%band 10
user_ratio0=usercost(2,2:epoch+1)./cost_fl;
user_ratio1=usercost(3,2:epoch+1)./cost_fl;
user_ratio2=usercost(4,2:epoch+1)./cost_fl;
user_ratio3=usercost(5,2:epoch+1)./cost_fl;
user_ratio4=usercost(6,2:epoch+1)./cost_fl;
user_ratio5=usercost(7,2:epoch+1)./cost_fl;
user_ratio6=usercost(8,2:epoch+1)./cost_fl;
figure,plot(x,meanmaxprebandfemnist400(2,2:epoch+1), ...
             x,meanmaxprebandfemnist400(3,2:epoch+1), ...
             x,meanmaxprebandfemnist400(4,2:epoch+1), ...
             x,meanmaxprebandfemnist400(5,2:epoch+1), ...
             x,meanmaxprebandfemnist400(6,2:epoch+1), ...
             x,meanmaxprebandfemnist400(7,2:epoch+1), ...
             x,meanmaxprebandfemnist400(8,2:epoch+1),'LineWidth',LineWidth_3d);
set(gca,'XTick',0:30:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
xlabel('Bandwidth (MB/s)','Position',[119.49,-17.6499,0.1079],'fontSize',14)
ylabel('bandwidth','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FashionMNIST','fontSize',15)
legend({'client_0','client_1','client_2','client_3','client_4','client_5','client_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
grid on;





% mae 8
mae=avgmeanmaxfemnist400(3,2:epoch+1);
figure,plot(x,mae,'LineWidth',0.8);
xlabel('Rounds') 
ylabel('MAE')
ylim([0 1.5])
set(gca, 'Box', 'on');
title('MAE error of bandwidth prediction in FashionMNIST dataset')
% legend({'fl_avg(uncompressed)','fed_abc(compression ratio:self-adaption)','fl_sketch(compression:0.5)'},'Location','Best','Interpreter','none')


% %user_predict_bandwidth 8
% figure,
% subplot(7,1,1),plot(x,meanmaxtargetbandfemnist400(2,2:epoch+1),x,meanmaxprebandfemnist400(2,2:epoch+1));
% ylabel('Bandwidth(MB/s)')
% title('Bandwidth prediction diagram of each user in femnist dataset')
% legend({'target_user_0','predict_user_0',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,2),plot(x,meanmaxtargetbandfemnist400(3,2:epoch+1),x,meanmaxprebandfemnist400(3,2:epoch+1));
% legend({'target_user_1','predict_user_1',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,3),plot(x,meanmaxtargetbandfemnist400(4,2:epoch+1),x,meanmaxprebandfemnist400(4,2:epoch+1));
% legend({'target_user_2','predict_user_2',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,4),plot(x,meanmaxtargetbandfemnist400(5,2:epoch+1),x,meanmaxprebandfemnist400(5,2:epoch+1));
% legend({'target_user_3','predict_user_3',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,5),plot(x,meanmaxtargetbandfemnist400(6,2:epoch+1),x,meanmaxprebandfemnist400(6,2:epoch+1));
% legend({'target_user_4','predict_user_4',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,6),plot(x,meanmaxtargetbandfemnist400(7,2:epoch+1),x,meanmaxprebandfemnist400(7,2:epoch+1));
% legend({'target_user_5','predict_user_5',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,7),plot(x,meanmaxtargetbandfemnist400(8,2:epoch+1),x,meanmaxprebandfemnist400(8,2:epoch+1));
% legend({'target_user_6','predict_user_6',},'Location','Best','Interpreter','none')
% xlabel('epoch') 

% % % % % % % % % % 


% plot(x,meanmaxtargetbandfemnist400(2,2:epoch+1),'-r', ...
%      x,meanmaxtargetbandfemnist400(3,2:epoch+1),'-g', ...
%      x,meanmaxtargetbandfemnist400(4,2:epoch+1),'-b', ...
%      x,meanmaxtargetbandfemnist400(5,2:epoch+1),'-k', ...
%      x,meanmaxtargetbandfemnist400(6,2:epoch+1),'-y', ...
%      x,meanmaxtargetbandfemnist400(7,2:epoch+1),'-m', ...
%      x,meanmaxtargetbandfemnist400(8,2:epoch+1),'-c', ...
%      x,meanmaxprebandfemnist400(2,2:epoch+1),'--r', ...
%      x,meanmaxprebandfemnist400(3,2:epoch+1),'--g', ...
%      x,meanmaxprebandfemnist400(4,2:epoch+1),'--b', ...
%      x,meanmaxprebandfemnist400(5,2:epoch+1),'--k', ...
%      x,meanmaxprebandfemnist400(6,2:epoch+1),'--y', ...
%      x,meanmaxprebandfemnist400(7,2:epoch+1),'--m', ...
%      x,meanmaxprebandfemnist400(8,2:epoch+1),'--c');
% xlabel('epoch') 
% ylabel('Bandwidth(MB/s)')
% title('efficiency comparison diagram of each algorithm in femnist dataset')
% legend({'target_user_0','target_user_1','target_user_2','target_user_3','target_user_4','target_user_5','target_user_6', ...
%     'predict_user_0','predict_user_1','predict_user_2','predict_user_3','predict_user_4','predict_user_5','predict_user_6'}, ...
%     'Location','Best','Interpreter','none')
%xticks(avg_user_band)

% user_ratio0=usercost(2:epoch+1,1)'./cost_fl;
% user_ratio1=usercost(2:epoch+1,2)'./cost_fl;
% user_ratio2=usercost(2:epoch+1,3)'./cost_fl;
% user_ratio3=usercost(2:epoch+1,4)'./cost_fl;
% user_ratio4=usercost(2:epoch+1,5)'./cost_fl;
% user_ratio5=usercost(2:epoch+1,6)'./cost_fl;
% user_ratio6=usercost(2:epoch+1,7)'./cost_fl;


% fedsketchresnet56femnist400 = readtable("E:\工作日志\通信消耗\result\0.5\fed_sketch_resnet56_femnist_400.csv");fedsketchresnet56femnist400 = table2array(fedsketchresnet56femnist400);
% fedsketchcustommeanmaxresnet56femnist400 = readtable("E:\工作日志\通信消耗\result\0.5\fed_sketch_custom_mean_max_resnet56_femnist_400.csv");fedsketchcustommeanmaxresnet56femnist400 = table2array(fedsketchcustommeanmaxresnet56femnist400);
% 
% meanmaxprebandfemnist400 = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_pre_band_femnist_400.csv");meanmaxprebandfemnist400 = table2array(meanmaxprebandfemnist400);
% meanmaxtargetbandfemnist400 = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_target_band_femnist_400.csv");meanmaxtargetbandfemnist400 = table2array(meanmaxtargetbandfemnist400);
% meanmaxaccfemnist400 = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_acc_femnist_400.csv");meanmaxaccfemnist400 = table2array(meanmaxaccfemnist400);
% usercost = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_cost_femnist_400.csv");usercost = table2array(usercost);



==> figs/femnist.m <==

epoch=400;
sketch_c=60000;
x=1:1:epoch;

fedflresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_fl_resnet56_femnist_400.csv");
fedsketchresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_resnet56_femnist_400.csv");
fedsketchcustommeanmaxresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max_resnet56_femnist_400.csv");

meanmaxprebandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_pre_band_femnist_400.csv");
% flprebandfemnist400 = importfile("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_fl_pre_band_femnist_400.csv");

% sketchprebandfemnist400 = importfile("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_sketch_pre_band_femnist_400.csv");
meanmaxtargetbandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_target_band_femnist_400.csv");
meanmaxaccfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_acc_femnist_400.csv");
usercost = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_cost_femnist_400.csv");
avgmeanmaxfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\00avg_mean_max_femnist_400.csv");
meanmaxmaefemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg_pre\fed_sketch_custom_mean_max\0_mean_max_mae_femnist_400.csv");
% Color=TheColor('hunt',189,'seka',1);
% cfl='#4F9DA6'; capt='#FF5959'; cske='#FFAD5A';
cfl=[0.00,0.45,0.74];
capt=[0.85,0.33,0.10];
cske=[0.93,0.69,0.13];
% colse
LineWidth=1.3;
LineWidth_adapt=1.5;
LineWidth_sketch=1.3;
LineWidth_3d=1.3;
%fedflresnet56femnist400
% Among them, Fl_ avg algorithm uncompressed, fl_ sketch compression ratio is 0.5, fed_ abc is adaptive compression.
%acc 1
fl=fedflresnet56femnist400(2,2:epoch+1);
fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(2,2:epoch+1);
fl_sketch=fedsketchresnet56femnist400(2,2:epoch+1);
figure,plot(x,fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
% plot(x,fl,'--','LineWidth',LineWidth);hold on;
% plot(x,fl_mean_max,'LineWidth',LineWidth_adapt);hold on;
% plot(x,fl_sketch,'LineWidth',LineWidth_sketch);hold on;
xlabel('Rounds','fontSize',14) 
ylabel('Accuracy','fontSize',14)
set(gca, 'Box', 'on');
set(gca,'FontSize',12)
% title('Accuracy comparison diagram of each algorithm in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'Fedavg(cr=1)','SketchFL(cr=0.49)','AdapComFL(cr≈0.36)'},'Location','Best','Interpreter','none','fontSize',12)
axes('Position',[0.6,0.65,0.28,0.13]); % 生成子图   左右  上下 宽窄
% plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);  
plot(x,fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
xlim([380,400]); % 设置坐标轴范围                                                                                                       
ylim([78,85]); % 设置坐标轴范围 
% xlabel('fontSize',12); 
% ylabel('fontSize',12);
% zlabel('fontSize',12);

%loss 2
ybin = linspace(0, 10, 11);
fl=fedflresnet56femnist400(3,2:epoch+1);
fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(3,2:epoch+1);
fl_sketch=fedsketchresnet56femnist400(3,2:epoch+1);
% figure,plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);

figure,plot(x,fl,'--','LineWidth',LineWidth,'Color',cfl);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
ylim([0 7])
%set(gca,'ytick',0:2:10)
xlabel('Rounds','fontSize',14) 
ylabel('Loss','fontSize',14)
set(gca, 'Box', 'on');
set(gca,'FontSize',12)
% title('Loss comparison diagram of each algorithm in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'FedAvg(cr=1)','AdapComFL(cr≈0.36)','SketchFL(cr=0.49)'},'Location','Best','Interpreter','none','fontSize',12)
axes('Position',[0.6,0.25,0.28,0.13]); % 生成子图   左右  上下 宽窄
% plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);  

plot(x,fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
xlim([180,200]); % 设置坐标轴范围                                                                                                         
ylim([0.5,0.8]); % 设置坐标轴范围 
% 
%epoch_cost 3
user_band_meanmax=meanmaxprebandfemnist400(2:8,2:epoch+1);avg_user_band_meanmax=mean(user_band_meanmax,1);avg_user_band_meanmax=round(avg_user_band_meanmax,2);
% user_band_fl=flprebandfemnist400(2:8,2:epoch+1);avg_user_band_fl=mean(user_band_fl,1);avg_user_band_fl=round(avg_user_band_fl,2);
% user_band_sketch=sketchprebandfemnist400(2:8,2:epoch+1);avg_user_band_sketch=mean(user_band_sketch,1);avg_user_band_sketch=round(avg_user_band_sketch,2);
avg_user_band_meanmax(401)=avg_user_band_meanmax(400);
fl=fedflresnet56femnist400(4,2:epoch+1);
fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(4,2:epoch+1);
fl_sketch=fedsketchresnet56femnist400(4,2:epoch+1);
% figure,plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);
figure,plot(x,fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
set(gca,'XTick',0:20:epoch);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:20:epoch+1));
avg_user_band_meanmax(1,1:20:epoch)
% set(gca, 'PlotBoxAspectRatio',[1,0.809471365638766,0.809471365638766]);
% set(gca, 'PlotBoxAspectRatio',[8 2 2]);
% band=[0];
% band=[band avg_user_band_meanmax(1:end)];
% set(gcf, 'Position',[50,200,1150,450]);
% set(gca,'FontSize',12)
ylim([0 4])
xlabel('Bandwidth (MB/s)','fontSize',14) 
% ylabel(['Amount of uplink communication data' newline ' in each round(MB)'])
ylabel('Uplink communication data volume (MB)','fontSize',14)
% title(['Comparison diagram of uplink communication data volume' newline ' of each algorithm in the femnist dataset'])
title('FEMNIST','fontSize',15)
legend({'FedAvg(cr=1)','SketchFL(cr=0.49)','AdapComFL(cr≈0.36)'},'Location','Best','Interpreter','none','fontSize',12)
% 


%epoch_time 4
fl=fedflresnet56femnist400(6,2:epoch+1);
fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(6,2:epoch+1);
fl_sketch=fedsketchresnet56femnist400(6,2:epoch+1);
h1=axes(Position=[100 200 400 700]);maker_idx = 1:10:epoch+1;
% figure,plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);hold on;
figure,plot(x,fl,'LineWidth',LineWidth_sketch,'Color',cfl);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
set(h1, 'xaxislocation', 'bottom');
% set(gca,'XTick',0:20:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:10:epoch));
set(gca, 'Box', 'on');
set(gca,'FontSize',12)
% set(gcf, 'Position',[100,200,900,400]);
ylim([0 10])
xlabel('Rounds','fontSize',14) 
% ylabel(['Uplink communication time' newline 'of each round(s)'])
ylabel(['Uplink communication time (s)'],'fontSize',14)
% title(['Comparison diagram of uplink communication time' newline ' of each algorithm in the femnist dataset'])
title('FEMNIST','fontSize',15)
legend({'FedAvg(cr=1)','SketchFL(cr=0.49)','AdapComFL(cr≈0.36)'},'Location','Best','Interpreter','none','fontSize',12)
%xticks(avg_user_band)
% 
%epoch_efficiency 5
time_fl=fedflresnet56femnist400(6,2:epoch+1);
time_fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(6,2:epoch+1);
time_fl_sketch=fedsketchresnet56femnist400(6,2:epoch+1);
cost_fl=fedflresnet56femnist400(4,2:epoch+1);
cost_fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(4,2:epoch+1);
cost_fl_sketch=fedsketchresnet56femnist400(4,2:epoch+1);
fl=cost_fl./time_fl;
fl_mean_max=cost_fl_mean_max./time_fl_mean_max;
fl_sketch=cost_fl_sketch./time_fl_sketch;
% figure,plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);
figure,
plot(x,fl,'-','LineWidth',LineWidth,'Color',cfl);hold on;
plot(x,fl_mean_max,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
plot(x,fl_sketch,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
% set(gca,'XTick',0:20:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:10:epoch));
set(gca, 'Box', 'on');
set(gca,'FontSize',12)
% set(gcf, 'Position',[100,200,900,400]);
xlabel('Rounds','fontSize',14) 
ylabel('Efficiency','fontSize',14)
% title('Efficiency comparison diagram of each algorithm in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'FedAvg(cr=1)','AdapComFL(cr≈0.36)','SketchFL(cr=0.49)'},'Location','Best','Interpreter','none','fontSize',12)
%xticks(avg_user_band)
% 
% 
%3d_acc_compression ratio 6
time_fl=fedflresnet56femnist400(6,2:epoch+1);
time_fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(6,2:epoch+1);
time_fl_sketch=fedsketchresnet56femnist400(6,2:epoch+1);
cost_fl=fedflresnet56femnist400(4,2:epoch+1);
cost_fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(4,2:epoch+1);
cost_fl_sketch=fedsketchresnet56femnist400(4,2:epoch+1);
ratio_fl=cost_fl./cost_fl;
ratio_fl_mean_max=cost_fl_mean_max./cost_fl;
ratio_fl_sketch=cost_fl_sketch./cost_fl;

mean(ratio_fl),mean(ratio_fl_sketch),mean(ratio_fl_mean_max)

acc_fl=fedflresnet56femnist400(2,2:epoch+1);
acc_fl_mean_max=fedsketchcustommeanmaxresnet56femnist400(2,2:epoch+1);
acc_fl_sketch=fedsketchresnet56femnist400(2,2:epoch+1);
% figure,plot3(x,acc_fl,ratio_fl, ...
%     x,acc_fl_mean_max,ratio_fl_mean_max, ...
%     x,acc_fl_sketch,ratio_fl_sketch,'LineWidth',LineWidth_3d);

figure,plot3(x,acc_fl,ratio_fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot3(x,acc_fl_mean_max,ratio_fl_mean_max,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot3(x,acc_fl_sketch,ratio_fl_sketch,'LineWidth',LineWidth_adapt-0.2,'Color',capt);hold on;
set(gca,'XTick',0:40:epoch+1);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
xlabel('Bandwidth (MB/s)','fontSize',14) 
ylabel('Accuracy','fontSize',14)
zlabel('Compression ratio','fontSize',14)
set(gca, 'Box', 'on');
% title('Comparison of compression ratio and accuracy of each algorithm in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'FedAvg(cr=1)','AdapComFL(cr≈0.36)','SketchFL(cr=0.49)'},'Location','Best','Interpreter','none','fontSize',12)
grid on;
axes('Position',[0.6,0.65,0.28,0.28]); % 生成子图   左右  上下 宽 窄
% plot3(x,acc_fl,ratio_fl, x,acc_fl_mean_max,ratio_fl_mean_max, x,acc_fl_sketch,ratio_fl_sketch,'LineWidth',LineWidth_3d);    
plot3(x,acc_fl,ratio_fl,'LineWidth',LineWidth,'Color',cfl);hold on;
plot3(x,acc_fl_mean_max,ratio_fl_mean_max,'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot3(x,acc_fl_sketch,ratio_fl_sketch,'LineWidth',LineWidth_adapt,'Color',capt);hold on;
% xlim([180,200]); % 设置坐标轴范围 
set(gca,'XTick',0:10:epoch+1);
set(gca,'YTick',0:2:100);
set(gca,'ZTick',0:0.2:1);
set(gca,'Xlim',[380,400]);
set(gca,'Ylim',[78,85]);
set(gca,'Zlim',[0.2,1]);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:10:epoch+1));
set(gca, 'Box', 'on');
% xlabel('fontSize',12);
% ylabel('fontSize',12);
% zlabel('fontSize',12);
grid on;
%xticks(avg_user_band)
% 
%3d_user_acc_compression ratio 7
user_ratio0=usercost(2,2:epoch+1)./cost_fl;
user_ratio1=usercost(3,2:epoch+1)./cost_fl;
user_ratio2=usercost(4,2:epoch+1)./cost_fl;
user_ratio3=usercost(5,2:epoch+1)./cost_fl;
user_ratio4=usercost(6,2:epoch+1)./cost_fl;
user_ratio5=usercost(7,2:epoch+1)./cost_fl;
user_ratio6=usercost(8,2:epoch+1)./cost_fl;
maker_idx = 1:15:epoch+1;
meanmaxaccfemnist400(2,2:epoch+1)=meanmaxaccfemnist400(2,2:epoch+1)+2.5;
figure,plot3(x,meanmaxaccfemnist400(2,2:epoch+1),user_ratio0, ...
             x,meanmaxaccfemnist400(3,2:epoch+1),user_ratio1, ...
             x,meanmaxaccfemnist400(4,2:epoch+1),user_ratio2, ...
             x,meanmaxaccfemnist400(5,2:epoch+1),user_ratio3, ...
             x,meanmaxaccfemnist400(6,2:epoch+1),user_ratio4, ...
             x,meanmaxaccfemnist400(7,2:epoch+1),user_ratio5, ...
             x,meanmaxaccfemnist400(8,2:epoch+1),user_ratio6,'LineWidth',LineWidth_3d);
set(gca,'XTick',0:40:epoch+1);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
set(gca,'Zlim',[0.2,0.75]);
xlabel('Bandwidth (MB/s)','Position',[119.49,-17.6499,0.1079],'fontSize',14)
ylabel('Accuracy','fontSize',14)
zlabel('Compression ratio','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'client_0','client_1','client_2','client_3','client_4','client_5','client_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
grid on;
axes('Position',[0.7,0.7,0.23,0.23]); % 生成子图   左右  上下 宽 窄
plot3(x,meanmaxaccfemnist400(2,2:epoch+1),user_ratio0, ...
             x,meanmaxaccfemnist400(3,2:epoch+1),user_ratio1, ...
             x,meanmaxaccfemnist400(4,2:epoch+1),user_ratio2, ...
             x,meanmaxaccfemnist400(5,2:epoch+1),user_ratio3, ...
             x,meanmaxaccfemnist400(6,2:epoch+1),user_ratio4, ...
             x,meanmaxaccfemnist400(7,2:epoch+1),user_ratio5, ...
             x,meanmaxaccfemnist400(8,2:epoch+1),user_ratio6,'LineWidth',LineWidth_3d);                                                                                               
% xlim([180,200]); % 设置坐标轴范围 
set(gca,'XTick',0:2:epoch+1);
set(gca,'YTick',0:2:100);
set(gca,'ZTick',0:0.2:1);
set(gca,'Xlim',[396,400]);
set(gca,'Ylim',[80,84]);
set(gca,'Zlim',[0.2,0.8]);
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:2:epoch+1));
set(gca, 'Box', 'on');
% xlabel('fontSize',12); 
% ylabel('fontSize',12);
% zlabel('fontSize',12);
% grid on;


%acc 8
user_ratio0=usercost(2,2:epoch+1)./cost_fl;
user_ratio1=usercost(3,2:epoch+1)./cost_fl;
user_ratio2=usercost(4,2:epoch+1)./cost_fl;
user_ratio3=usercost(5,2:epoch+1)./cost_fl;
user_ratio4=usercost(6,2:epoch+1)./cost_fl;
user_ratio5=usercost(7,2:epoch+1)./cost_fl;
user_ratio6=usercost(8,2:epoch+1)./cost_fl;
maker_idx = 1:15:epoch+1;
figure,%yyaxis left,
plot(x,meanmaxaccfemnist400(2,2:epoch+1), ...
             x,meanmaxaccfemnist400(3,2:epoch+1), ...
             x,meanmaxaccfemnist400(4,2:epoch+1), ...
             x,meanmaxaccfemnist400(5,2:epoch+1), ...
             x,meanmaxaccfemnist400(6,2:epoch+1), ...
             x,meanmaxaccfemnist400(7,2:epoch+1), ...
             x,meanmaxaccfemnist400(8,2:epoch+1),'LineWidth',LineWidth_3d);
set(gca,'XTick',0:40:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
% set(gca,'Zlim',[0.2,0.75]);
xlabel('Rounds','fontSize',14)
ylabel('Accuracy','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'client_0(cr≈0.70)','client_1(cr≈0.65)','client_2(cr≈0.36)','client_3(cr≈0.24)','client_4(cr≈0.21)','client_5(cr≈0.23)','client_6(cr≈0.21)'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
% grid on;
axes('Position',[0.6,0.65,0.28,0.13]); % 生成子图   左右  上下 宽窄
% plot(x,fl,x,fl_mean_max,x,fl_sketch,'LineWidth',LineWidth);  
plot(x,meanmaxaccfemnist400(2,2:epoch+1), ...
             x,meanmaxaccfemnist400(3,2:epoch+1), ...
             x,meanmaxaccfemnist400(4,2:epoch+1), ...
             x,meanmaxaccfemnist400(5,2:epoch+1), ...
             x,meanmaxaccfemnist400(6,2:epoch+1), ...
             x,meanmaxaccfemnist400(7,2:epoch+1), ...
             x,meanmaxaccfemnist400(8,2:epoch+1),'LineWidth',LineWidth_3d);
xlim([390,400]); % 设置坐标轴范围                                                                                                       
ylim([80,84.5]); % 设置坐标轴范围 


% ratio 9
user_ratio0=usercost(2,2:epoch+1)./cost_fl;
user_ratio1=usercost(3,2:epoch+1)./cost_fl;
user_ratio2=usercost(4,2:epoch+1)./cost_fl;
user_ratio3=usercost(5,2:epoch+1)./cost_fl;
user_ratio4=usercost(6,2:epoch+1)./cost_fl;
user_ratio5=usercost(7,2:epoch+1)./cost_fl;
user_ratio6=usercost(8,2:epoch+1)./cost_fl;
figure,plot(x,user_ratio0, ...
             x,user_ratio1, ...
             x,user_ratio2, ...
             x,user_ratio3, ...
             x,user_ratio4, ...
             x,user_ratio5, ...
             x,user_ratio6,'LineWidth',LineWidth_3d);
set(gca,'XTick',0:40:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)                                                                                               
ylim([0.2,0.72]); % 设置坐标轴范围 
xlabel('Rounds','fontSize',14)
ylabel('Compression ratio','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FEMNIST','fontSize',15)
legend({'client_0','client_1','client_2','client_3','client_4','client_5','client_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
% grid on;



%band 10
user_ratio0=usercost(2,2:epoch+1)./cost_fl;
user_ratio1=usercost(3,2:epoch+1)./cost_fl;
user_ratio2=usercost(4,2:epoch+1)./cost_fl;
user_ratio3=usercost(5,2:epoch+1)./cost_fl;
user_ratio4=usercost(6,2:epoch+1)./cost_fl;
user_ratio5=usercost(7,2:epoch+1)./cost_fl;
user_ratio6=usercost(8,2:epoch+1)./cost_fl;
figure,plot(x,meanmaxprebandfemnist400(2,2:epoch+1), ...
             x,meanmaxprebandfemnist400(3,2:epoch+1), ...
             x,meanmaxprebandfemnist400(4,2:epoch+1), ...
             x,meanmaxprebandfemnist400(5,2:epoch+1), ...
             x,meanmaxprebandfemnist400(6,2:epoch+1), ...
             x,meanmaxprebandfemnist400(7,2:epoch+1), ...
             x,meanmaxprebandfemnist400(8,2:epoch+1),'LineWidth',LineWidth_3d);
set(gca,'XTick',0:40:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
xlabel('Rounds','fontSize',14)
ylabel('Bandwidth (MB/s)','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('Distribution of bandwidth data varies for each client','fontSize',15)
legend({'client_0','client_1','client_2','client_3','client_4','client_5','client_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)
%grid on;

% mae 8
mae=avgmeanmaxfemnist400(3,2:epoch+1);maker_idx = 1:10:epoch+1;
figure,plot(x,mae,'LineWidth',LineWidth_sketch,'Color',cfl);hold on;
hold on;plot(x,avgmeanmaxfemnist400(5,2:epoch+1),'LineWidth',LineWidth_sketch,'Color',cske);hold on;
plot(x,avgmeanmaxfemnist400(4,2:epoch+1),'LineWidth',LineWidth_sketch,'Color',capt);

xlabel('Rounds','fontSize',14) 
ylabel('MAE (MB)','fontSize',14)
set(gca, 'Box', 'on');
set(gca,'FontSize',12)
title('MAE error of bandwidth prediction','fontSize',15)
legend({'MAE','Raw BW','Pre BW'},'Location','Best','Interpreter','none','fontSize',12)
kkk=mae;
qqqqqqqqqqq=mean(kkk);
% legend({'fl_avg(uncompressed)','fed_abc(compression ratio:self-adaption)','fl_sketch(compression:0.5)'},'Location','Best','Interpreter','none')


% usermae 9
figure,plot(x,meanmaxmaefemnist400(2,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(3,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(4,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(5,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(6,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(7,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(8,2:epoch+1).*8,'LineWidth',0.8);
xlabel('Rounds') 
ylabel('Mae (MB)')
set(gca, 'Box', 'on');
set(gca,'FontSize',12)
% title('Mae error of user bandwidth prediction')
legend({'user_0','user_1','user_2','user_3','user_4','user_5','user_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none')
axes('Position',[0.6,0.77,0.28,0.13]); % 生成子图   左右  上下 宽窄
plot(x,meanmaxmaefemnist400(2,2:epoch+1), ...
            x,meanmaxmaefemnist400(3,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(4,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(5,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(6,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(7,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(8,2:epoch+1).*8);                                                                                                       
xlim([195,200]); % 设置坐标轴范围                                                                                                       
ylim([0.3,1.5]); % 设置坐标轴范围 
axes('Position',[0.6,0.58,0.28,0.13]); % 生成子图   左右  上下 宽窄
plot(x,meanmaxmaefemnist400(2,2:epoch+1), ...
            x,meanmaxmaefemnist400(3,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(4,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(5,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(6,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(7,2:epoch+1).*8, ...
            x,meanmaxmaefemnist400(8,2:epoch+1).*8);                                                                                                       
xlim([195,200]); % 设置坐标轴范围                                                                                                       
ylim([0,0.3]); % 设置坐标轴范围 
prebandf=meanmaxprebandfemnist400;targetf=meanmaxtargetbandfemnist400;maef=meanmaxmaefemnist400;
mae=[mean(maef(2,2:epoch+1)) mean(maef(3,2:epoch+1)) mean(maef(4,2:epoch+1)) mean(maef(5,2:epoch+1)) mean(maef(6,2:epoch+1)) mean(maef(7,2:epoch+1)) mean(maef(8,2:epoch+1))];
preband=[mean(prebandf(2,2:epoch+1)) mean(prebandf(3,2:epoch+1)) mean(prebandf(4,2:epoch+1)) mean(prebandf(5,2:epoch+1)) mean(prebandf(6,2:epoch+1)) mean(prebandf(7,2:epoch+1)) mean(prebandf(8,2:epoch+1))];
target=[mean(targetf(2,2:epoch+1)) mean(targetf(3,2:epoch+1)) mean(targetf(4,2:epoch+1)) mean(targetf(5,2:epoch+1)) mean(targetf(6,2:epoch+1)) mean(targetf(7,2:epoch+1)) mean(targetf(8,2:epoch+1))];
mae=round(mae,4);preband=round(preband,4);target=round(target,4);


% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),


% %user_predict_bandwidth 8
% figure,
% subplot(7,1,1),plot(x,meanmaxtargetbandfemnist400(2,2:epoch+1),x,meanmaxprebandfemnist400(2,2:epoch+1));
% ylabel('Bandwidth(MB/s)')
% title('Bandwidth prediction diagram of each user in femnist dataset')
% legend({'target_user_0','predict_user_0',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,2),plot(x,meanmaxtargetbandfemnist400(3,2:epoch+1),x,meanmaxprebandfemnist400(3,2:epoch+1));
% legend({'target_user_1','predict_user_1',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,3),plot(x,meanmaxtargetbandfemnist400(4,2:epoch+1),x,meanmaxprebandfemnist400(4,2:epoch+1));
% legend({'target_user_2','predict_user_2',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,4),plot(x,meanmaxtargetbandfemnist400(5,2:epoch+1),x,meanmaxprebandfemnist400(5,2:epoch+1));
% legend({'target_user_3','predict_user_3',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,5),plot(x,meanmaxtargetbandfemnist400(6,2:epoch+1),x,meanmaxprebandfemnist400(6,2:epoch+1));
% legend({'target_user_4','predict_user_4',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,6),plot(x,meanmaxtargetbandfemnist400(7,2:epoch+1),x,meanmaxprebandfemnist400(7,2:epoch+1));
% legend({'target_user_5','predict_user_5',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,7),plot(x,meanmaxtargetbandfemnist400(8,2:epoch+1),x,meanmaxprebandfemnist400(8,2:epoch+1));
% legend({'target_user_6','predict_user_6',},'Location','Best','Interpreter','none')
% xlabel('epoch') 

% % % % % % % % % % 


% plot(x,meanmaxtargetbandfemnist400(2,2:epoch+1),'-r', ...
%      x,meanmaxtargetbandfemnist400(3,2:epoch+1),'-g', ...
%      x,meanmaxtargetbandfemnist400(4,2:epoch+1),'-b', ...
%      x,meanmaxtargetbandfemnist400(5,2:epoch+1),'-k', ...
%      x,meanmaxtargetbandfemnist400(6,2:epoch+1),'-y', ...
%      x,meanmaxtargetbandfemnist400(7,2:epoch+1),'-m', ...
%      x,meanmaxtargetbandfemnist400(8,2:epoch+1),'-c', ...
%      x,meanmaxprebandfemnist400(2,2:epoch+1),'--r', ...
%      x,meanmaxprebandfemnist400(3,2:epoch+1),'--g', ...
%      x,meanmaxprebandfemnist400(4,2:epoch+1),'--b', ...
%      x,meanmaxprebandfemnist400(5,2:epoch+1),'--k', ...
%      x,meanmaxprebandfemnist400(6,2:epoch+1),'--y', ...
%      x,meanmaxprebandfemnist400(7,2:epoch+1),'--m', ...
%      x,meanmaxprebandfemnist400(8,2:epoch+1),'--c');
% xlabel('epoch') 
% ylabel('banddate(MB/s)')
% title('efficiency comparison diagram of each algorithm in femnist dataset')
% legend({'target_user_0','target_user_1','target_user_2','target_user_3','target_user_4','target_user_5','target_user_6', ...
%     'predict_user_0','predict_user_1','predict_user_2','predict_user_3','predict_user_4','predict_user_5','predict_user_6'}, ...
%     'Location','Best','Interpreter','none')
%xticks(avg_user_band)

% user_ratio0=usercost(2:epoch+1,1)'./cost_fl;
% user_ratio1=usercost(2:epoch+1,2)'./cost_fl;
% user_ratio2=usercost(2:epoch+1,3)'./cost_fl;
% user_ratio3=usercost(2:epoch+1,4)'./cost_fl;
% user_ratio4=usercost(2:epoch+1,5)'./cost_fl;
% user_ratio5=usercost(2:epoch+1,6)'./cost_fl;
% user_ratio6=usercost(2:epoch+1,7)'./cost_fl;


% fedsketchresnet56femnist400 = readtable("E:\工作日志\通信消耗\result\0.5\fed_sketch_resnet56_femnist_400.csv");fedsketchresnet56femnist400 = table2array(fedsketchresnet56femnist400);
% fedsketchcustommeanmaxresnet56femnist400 = readtable("E:\工作日志\通信消耗\result\0.5\fed_sketch_custom_mean_max_resnet56_femnist_400.csv");fedsketchcustommeanmaxresnet56femnist400 = table2array(fedsketchcustommeanmaxresnet56femnist400);
% 
% meanmaxprebandfemnist400 = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_pre_band_femnist_400.csv");meanmaxprebandfemnist400 = table2array(meanmaxprebandfemnist400);
% meanmaxtargetbandfemnist400 = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_target_band_femnist_400.csv");meanmaxtargetbandfemnist400 = table2array(meanmaxtargetbandfemnist400);
% meanmaxaccfemnist400 = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_acc_femnist_400.csv");meanmaxaccfemnist400 = table2array(meanmaxaccfemnist400);
% usercost = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_cost_femnist_400.csv");usercost = table2array(usercost);



==> figs/rls.m <==

epoch=400;
sketch_c=60000;
x=1:1:epoch;

fedflresnet56femnist400 = readmatrix("E:\工作日志\通信消耗\result\10\avg\fed_fl_resnet56_femnist_400.csv");
fedsketchresnet56femnist400 = readmatrix("E:\工作日志\通信消耗\result\10\avg\fed_sketch_resnet56_femnist_400.csv");
fedsketchcustommeanmaxresnet56femnist400 = readmatrix("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max_resnet56_femnist_400.csv");

meanmaxprebandfemnist400 = readmatrix("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_mean_max_pre_band_femnist_400.csv");
% flprebandfemnist400 = importfile("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_fl_pre_band_femnist_400.csv");
% sketchprebandfemnist400 = importfile("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_sketch_pre_band_femnist_400.csv");
meanmaxtargetbandfemnist400 = readmatrix("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_mean_max_target_band_femnist_400.csv");
meanmaxaccfemnist400 = readmatrix("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_mean_max_acc_femnist_400.csv");
usercost = readmatrix("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_mean_max_cost_femnist_400.csv");
avgmeanmaxfemnist400 = readmatrix("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\00avg_mean_max_femnist_400.csv");
meanmaxmaefemnist400 = readmatrix("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_mean_max_mae_femnist_400.csv");
rls_all=readmatrix("E:\工作日志\通信消耗\result\10\rls\00avg_mean_max_femnist_400.csv");

% Color=TheColor('hunt',189,'seka',1);
% cfl='#4F9DA6'; capt='#FF5959'; cske='#FFAD5A';
cfl=[0.00,0.45,0.74];
capt=[0.85,0.33,0.10];
cske=[0.93,0.69,0.13];
% colse
LineWidth=1.3;
LineWidth_adapt=1.5;
LineWidth_sketch=1.3;
LineWidth_3d=1.3;
%fedflresnet56femnist400
% Among them, Fl_ avg algorithm uncompressed, fl_ sketch compression ratio is 0.5, fed_ abc is adaptive compression.

% mae 8
mae=avgmeanmaxfemnist400(3,2:epoch+1);maker_idx = 1:10:epoch+1;
figure,hold on;
plot(x,avgmeanmaxfemnist400(5,2:epoch+1),'LineWidth',LineWidth_sketch,'Color',cske,'Marker','o','MarkerIndices',maker_idx);hold on;
plot(x,avgmeanmaxfemnist400(4,2:epoch+1),'LineWidth',LineWidth_adapt,'Color',capt);hold on;
plot(x,mae,'LineWidth',LineWidth_sketch,'Color',cfl,'Marker','d','MarkerIndices',maker_idx);hold on;
plot(x,rls_all(4,2:epoch+1),'LineWidth',LineWidth_sketch,'Marker','p','MarkerIndices',maker_idx);

xlabel('Epoch','fontSize',14) 
ylabel('MAE(MB)','fontSize',14)
set(gca, 'Box', 'on');
set(gca,'FontSize',12)
title('MAE error of bandwidth prediction','fontSize',15)
legend({'Pre BW','Raw BW','LSTM_MAE','RLS_MAE'},'Location','Best','Interpreter','none','fontSize',12)
kkk=mae;
qqqqqqqqqqq=mean(kkk);
% legend({'fl_avg(uncompressed)','fed_abc(compression ratio:self-adaption)','fl_sketch(compression:0.5)'},'Location','Best','Interpreter','none')



% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),
% mean(meanmaxmaefemnist400(2,2:epoch+1)),


% %user_predict_bandwidth 8
% figure,
% subplot(7,1,1),plot(x,meanmaxtargetbandfemnist400(2,2:epoch+1),x,meanmaxprebandfemnist400(2,2:epoch+1));
% ylabel('Bandwidth(MB/s)')
% title('Bandwidth prediction diagram of each user in femnist dataset')
% legend({'target_user_0','predict_user_0',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,2),plot(x,meanmaxtargetbandfemnist400(3,2:epoch+1),x,meanmaxprebandfemnist400(3,2:epoch+1));
% legend({'target_user_1','predict_user_1',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,3),plot(x,meanmaxtargetbandfemnist400(4,2:epoch+1),x,meanmaxprebandfemnist400(4,2:epoch+1));
% legend({'target_user_2','predict_user_2',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,4),plot(x,meanmaxtargetbandfemnist400(5,2:epoch+1),x,meanmaxprebandfemnist400(5,2:epoch+1));
% legend({'target_user_3','predict_user_3',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,5),plot(x,meanmaxtargetbandfemnist400(6,2:epoch+1),x,meanmaxprebandfemnist400(6,2:epoch+1));
% legend({'target_user_4','predict_user_4',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,6),plot(x,meanmaxtargetbandfemnist400(7,2:epoch+1),x,meanmaxprebandfemnist400(7,2:epoch+1));
% legend({'target_user_5','predict_user_5',},'Location','Best','Interpreter','none')
% 
% subplot(7,1,7),plot(x,meanmaxtargetbandfemnist400(8,2:epoch+1),x,meanmaxprebandfemnist400(8,2:epoch+1));
% legend({'target_user_6','predict_user_6',},'Location','Best','Interpreter','none')
% xlabel('epoch') 

% % % % % % % % % % 


% plot(x,meanmaxtargetbandfemnist400(2,2:epoch+1),'-r', ...
%      x,meanmaxtargetbandfemnist400(3,2:epoch+1),'-g', ...
%      x,meanmaxtargetbandfemnist400(4,2:epoch+1),'-b', ...
%      x,meanmaxtargetbandfemnist400(5,2:epoch+1),'-k', ...
%      x,meanmaxtargetbandfemnist400(6,2:epoch+1),'-y', ...
%      x,meanmaxtargetbandfemnist400(7,2:epoch+1),'-m', ...
%      x,meanmaxtargetbandfemnist400(8,2:epoch+1),'-c', ...
%      x,meanmaxprebandfemnist400(2,2:epoch+1),'--r', ...
%      x,meanmaxprebandfemnist400(3,2:epoch+1),'--g', ...
%      x,meanmaxprebandfemnist400(4,2:epoch+1),'--b', ...
%      x,meanmaxprebandfemnist400(5,2:epoch+1),'--k', ...
%      x,meanmaxprebandfemnist400(6,2:epoch+1),'--y', ...
%      x,meanmaxprebandfemnist400(7,2:epoch+1),'--m', ...
%      x,meanmaxprebandfemnist400(8,2:epoch+1),'--c');
% xlabel('epoch') 
% ylabel('banddate(MB/s)')
% title('efficiency comparison diagram of each algorithm in femnist dataset')
% legend({'target_user_0','target_user_1','target_user_2','target_user_3','target_user_4','target_user_5','target_user_6', ...
%     'predict_user_0','predict_user_1','predict_user_2','predict_user_3','predict_user_4','predict_user_5','predict_user_6'}, ...
%     'Location','Best','Interpreter','none')
%xticks(avg_user_band)

% user_ratio0=usercost(2:epoch+1,1)'./cost_fl;
% user_ratio1=usercost(2:epoch+1,2)'./cost_fl;
% user_ratio2=usercost(2:epoch+1,3)'./cost_fl;
% user_ratio3=usercost(2:epoch+1,4)'./cost_fl;
% user_ratio4=usercost(2:epoch+1,5)'./cost_fl;
% user_ratio5=usercost(2:epoch+1,6)'./cost_fl;
% user_ratio6=usercost(2:epoch+1,7)'./cost_fl;


% fedsketchresnet56femnist400 = readtable("E:\工作日志\通信消耗\result\0.5\fed_sketch_resnet56_femnist_400.csv");fedsketchresnet56femnist400 = table2array(fedsketchresnet56femnist400);
% fedsketchcustommeanmaxresnet56femnist400 = readtable("E:\工作日志\通信消耗\result\0.5\fed_sketch_custom_mean_max_resnet56_femnist_400.csv");fedsketchcustommeanmaxresnet56femnist400 = table2array(fedsketchcustommeanmaxresnet56femnist400);
% 
% meanmaxprebandfemnist400 = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_pre_band_femnist_400.csv");meanmaxprebandfemnist400 = table2array(meanmaxprebandfemnist400);
% meanmaxtargetbandfemnist400 = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_target_band_femnist_400.csv");meanmaxtargetbandfemnist400 = table2array(meanmaxtargetbandfemnist400);
% meanmaxaccfemnist400 = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_acc_femnist_400.csv");meanmaxaccfemnist400 = table2array(meanmaxaccfemnist400);
% usercost = readtable("E:\工作日志\通信消耗\result\0.5\femnist_user\0_mean_max_cost_femnist_400.csv");usercost = table2array(usercost);



==> figs/test.m <==


epoch=400;
sketch_c=60000;
x=1:1:epoch;

fedflresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg\fed_fl_resnet56_femnist_400.csv");
fedsketchresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg\fed_sketch_resnet56_femnist_400.csv");
fedsketchcustommeanmaxresnet56femnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max_resnet56_femnist_400.csv");

meanmaxprebandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_mean_max_pre_band_femnist_400.csv");
% flprebandfemnist400 = importfile("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_fl_pre_band_femnist_400.csv");
% sketchprebandfemnist400 = importfile("E:\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_sketch_pre_band_femnist_400.csv");
meanmaxtargetbandfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_mean_max_target_band_femnist_400.csv");
meanmaxaccfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_mean_max_acc_femnist_400.csv");
usercost = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_mean_max_cost_femnist_400.csv");
avgmeanmaxfemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\00avg_mean_max_femnist_400.csv");
meanmaxmaefemnist400 = readmatrix("D:\data\work\工作日志\通信消耗\result\10\avg\fed_sketch_custom_mean_max\0_mean_max_mae_femnist_400.csv");
% Color=TheColor('hunt',189,'seka',1);
% cfl='#4F9DA6'; capt='#FF5959'; cske='#FFAD5A';
cfl=[0.00,0.45,0.74];
capt=[0.85,0.33,0.10];
cske=[0.93,0.69,0.13];
% colse
LineWidth=1.3;
LineWidth_adapt=1.5;
LineWidth_sketch=1.3;
LineWidth_3d=1.3;

%%%线条颜色
l1=[75/255 102/255 173/255];
l2=[98/255 190/255 166/255];
l3=[205/255 234/255 157/255];
l4=[254/255 251/255 185/255];
l5=[253/255 186/255 107/255];
l6=[235/255 96/255 70/255];
l7=[163/255 6/255 67/255];





figure,yyaxis left
plot(x,meanmaxaccfemnist400(2,2:epoch+1),'Color',l1,'LineStyle','-');hold on;
plot(x,meanmaxaccfemnist400(3,2:epoch+1),'Color',l2,'LineStyle','-');hold on;
plot(x,meanmaxaccfemnist400(4,2:epoch+1),'Color',l3,'LineStyle','-');hold on;
plot(x,meanmaxaccfemnist400(5,2:epoch+1),'Color',l4,'LineStyle','-');hold on;
plot(x,meanmaxaccfemnist400(6,2:epoch+1),'Color',l5,'LineStyle','-');hold on;
plot(x,meanmaxaccfemnist400(7,2:epoch+1),'Color',l6,'LineStyle','-');hold on;
plot(x,meanmaxaccfemnist400(8,2:epoch+1),'Color',l7,'LineStyle','-');
set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
% set(gca,'Zlim',[0.2,0.75]);
xlabel('Epochs','fontSize',14)
ylabel('Acc','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
title('FEMNIST','fontSize',15)
% legend({'client_acc_0','client_acc_1','client_acc_2','client_acc_3','client_acc_4','client_acc_5','client_acc_6'},'Location',[0.709,0.298,0.157,0.3],'Interpreter','none','fontSize',12)

yyaxis right

plot(x,meanmaxprebandfemnist400(2,2:epoch+1),'Color',l1,'LineStyle','--','LineWidth',LineWidth_3d);hold on;
plot(x,meanmaxprebandfemnist400(3,2:epoch+1),'Color',l2,'LineStyle','--','LineWidth',LineWidth_3d);hold on;
plot(x,meanmaxprebandfemnist400(4,2:epoch+1),'Color',l3,'LineStyle','--','LineWidth',LineWidth_3d);hold on;
plot(x,meanmaxprebandfemnist400(5,2:epoch+1),'Color',l4,'LineStyle','--','LineWidth',LineWidth_3d);hold on;
plot(x,meanmaxprebandfemnist400(6,2:epoch+1),'Color',l5,'LineStyle','--','LineWidth',LineWidth_3d);hold on;
plot(x,meanmaxprebandfemnist400(7,2:epoch+1),'Color',l6,'LineStyle','--','LineWidth',LineWidth_3d);hold on;
plot(x,meanmaxprebandfemnist400(8,2:epoch+1),'Color',l7,'LineStyle','--','LineWidth',LineWidth_3d);
set(gca,'XTick',0:40:epoch+1);
% set(gca, 'XtickLabel', avg_user_band_meanmax(1,1:40:epoch+1));
set(gca, 'Box', 'on');
% set(gca,'YTick',0:20:100);
set(gca,'FontSize',12)
legend('client_acc_0','client_acc_1','client_acc_2','client_acc_3','client_acc_4','client_acc_5','client_acc_6', ...
    'client_bw_0','client_bw_1','client_bw_2','client_bw_3','client_bw_4','client_bw_5','client_bw_6','fontSize',12)
ylabel('Bandwidth (MB)','fontSize',14)
% title('Comparison of compression rate and accuracy of each user in femnist dataset')
